Investigation of Electroweak Production of the Top Quark at the LHC

This thesis presents a study of the prospects of measuring electroweak production of the top quark at the LHC. The study of the top quark is a highly topical subject as we expect significant numbers of top quarks at the LHC which will enable us to conduct precision measurements of the properties of the top. The t-channel "single top" is a relatively rare mode of top production but with it we can probe the spin structure of the Wtb vertex in the weak interaction at an unprecedented energy scale through the measurement of the top polarisation. Analysis strategies and computing tools were developed and tested extensively. The study was performed using the signal and background events modelled with Monte Carlo generators, many of which have been newly developed for the LHC analyses. Full and fast simulation of the ATLAS detector was performed to obtain realistic estimates of the sensitivity of the measurements. A new fully fledged analysis framework, "EventView" was developed for the ATLAS collaboration to process these data at the first level of analysis. Parameterised vertex tagging was developed to estimate the level of background for this analysis and a maximum likelihood fit was used for the precise extraction of the top polarisation. In the high energy hadronic environment at the LHC, the estimation of possible systematic errors, both experimental and theoretical, needs to be carefully considered. Important elements of the systematic errors were investigated and the main contributions were evaluated.

==> compile.sh <==
#!/bin/bash

pdflatex  -shell-escape  thesis #| grep Warning
if (($?==0)) ; then
pdflatex -shell-escape   thesis | grep Warning

echo
echo doing BibTex
echo
pushd texoutput
bibtex thesis | grep Warning
popd
echo
echo end BibTex
echo

pdflatex -shell-escape  thesis  | grep Warning
fi

